CraftAssist Instruction Parsing: Semantic Parsing for a Minecraft Assistant

We propose a large scale semantic parsing dataset focused on instruction-driven communication with an agent in Minecraft. We describe the data collection process which yields additional 35K human generated instructions with their semantic annotations. We report the performance of three baseline models and find that while a dataset of this size helps us train a usable instruction parser, it still poses interesting generalization challenges which we hope will help develop better and more robust models.

==> figures/acl_tree.py <==
# define the grammar
# cf https://docs.google.com/presentation/d/1gzC878kkIgDL015c-kLFXEBc1SAuq_XOsheQowsyIEA/edit?usp=sharing

#####
## define node types
class InternalNode(Object):

    def __init__(self, name):
        self.name                   = name
        self.node_choices           = []
        self.intern_node_children   = {}
        self.categorical_children   = {}
        seld.span_children          = {}
        self.node_value             = False


class SpanLeaf(Object):

    def __init__(self):
        self.span_value = False


class CategoricalLeaf(Object):

    def __init__(self):
        self.choices    = []
        self.cat_value  = False


#####
# define leaves
class LocationTypeLeaf(CategoricalLeaf):

    def __init__(self, absolute):
        super(LocationTypeLeaf).__init__(self)
        self.choices    += ['Coordinates', 'AgentPos',
                            'SpeakerPos', 'SpeakerLook']
        if not self.absolute:
            self.choices    += ['BlockObject', 'Mob']


class ConditionTypeLeaf(CategoricalLeaf):

    def __init__(self):
        super(ConditionTypeLeaf).__init__(self)
        self.choices    += ['AdjacentToBlockType', 'Never']


class RepeatTypeLeaf(CategoricalLeaf):

    def __init__(self):
        super(RepeatTypeLeaf).__init__(self)
        self.choices    += ['FOR', 'ALL']


class RepeatDirectionLeaf(CategoricalLeaf):

    def __init__(self):
        super(RepeatDirectionLeaf).__init__(self)
        self.choices    += ['RIGHT', 'UP']  # TODO: check with Kavya


class RelativeDirectionLeaf(CategoricalLeaf):

    def __init__(self):
        super(RelativeDirectionLeaf).__init__(self)
        self.choices    += ['LEFT' , 'RIGHT', 'UP', 'DOWN',
                            'FRONT', 'BACK', 'AWAY']


#####
# build tree
def make_repeat_node(name):
    repeat        = InternalNode(name)
    repeat.node_choices                           = [True, False]
    repeat.categorical_children['repeat_type']    = RepeatTypeLeaf()
    repeat.categorical_children['repeat_dir']     = RepeatTypeLeaf()
    repeat.span_children['repeat_count']          = SpanLeaf()
    return repeat


def make_location_node(loc_name, ref_name,
                       ref_loc_name, repeat_name):
    repeat          = make_repeat_node(repeat_name)
    lr_location     = InternalNode(ref_loc_name)
    lr_location.node_choices                            = [True, False]
    lr_location.categorical_children['location_type']   = LocationTypeLeaf(True)
    lr_location.span_children['coordinates']            = SpanLeaf()
    l_ref_object    = InternalNode(ref_name)
    l_ref_object.node_choices                           = [True, False]
    l_ref_object.intern_node_children[ref_loc_name]     = lr_location
    l_ref_object.intern_node_children[repeat_name]      = lr_repeat
    l_ref_object.span_children['has_name_']             = SpanLeaf()
    l_ref_object.span_children['has_colour_']           = SpanLeaf()
    l_ref_object.span_children['has_size_']             = SpanLeaf()
    location        = InternalNode(loc_name)
    location.node_choices                               = [True, False]
    location.intern_node_children[ref_name]             = l_ref_object
    location.categorical_children['location_type']      = LocationTypeLeaf(False)
    location.categorical_children['relative_direction'] = RelativeDirectionLeaf()
    location.span_children['coordinates']               = SpanLeaf()
    return location

    
def make_full_action()
    # ACTION_LOCATION
    action_location = make_location_node('action_location', 'al_ref_object',
                                         'alr_location', 'alr_repeat')
    # STOP_CONDITION
    stop_condition  = InternalNode('stop_condition')
    stop_condition.node_choices                             = [True, False]
    stop_condition.categorical_children['condition_type']   = ConditionTypeLeaf(True)
    stop_condition.span_children['block_type']              = SpanLeaf()
    # SCHEMATIC
    s_repeat        = make_repeat_node('s_repeat')
    schematic       = InternalNode('schematic')
    schematic.node_choices                      = [True, False]
    schematic.intern_node_children['s_repeat']  = s_repeat
    for k in ["has_block_type_" , "has_name_", "has_attribute_", "has_size_" , "has_orientation_",
              "has_thickness_", "has_colour_", "has_height_", "has_length_", "has_radius_",
              "has_slope_", "has_width_", "has_base_", "has_distance_"]:
        schematic.span_children[k]              = SpanLeaf()
    # ACTION_REPEAT
    action_repeat   = make_repeat_node('action_repeat')
    # ACTION_REF_OBJECT
    ar_location     = make_location_node('ar_location', 'arl_ref_object',
                                         'arlr_location', 'arlr_repeat')
    ar_repeat       = InternalNode('ar_repeat')
    ar_repeat.node_choices                          = [True, False]
    ar_repeat.categorical_children['repeat_type']   = RepeatTypeLeaf()
    ar_repeat.categorical_children['repeat_dir']    = RepeatTypeLeaf()
    ar_repeat.span_children['repeat_count']         = SpanLeaf()
    action_ref_object   = InternalNode('action_ref_object')
    action_ref_object.node_choices                          = [True, False]
    action_ref_object.intern_node_children['ar_location']   = ar_location
    action_ref_object.intern_node_children['ar_repeat']     = ar_repeat
    action_ref_object.span_children['has_name_']            = SpanLeaf()
    action_ref_object.span_children['has_colour_']          = SpanLeaf()
    action_ref_object.span_children['has_size_']            = SpanLeaf()
    # ROOT
    action              = InternalNode('action')
    action.node_value   = "Noop"
    action.node_choices                                 = ["Build", "Noop", "Span", "Fill",
                                                           "Destroy", "Move", "Undo", "Stop",
                                                           "Dig", "Tag", "FreeBuild", "Answer"]
    action.intern_node_children['action_location']      = action_location
    action.intern_node_children['stop_condition']       = stop_condition
    action.intern_node_children['schematic']            = schematic
    action.intern_node_children['action_repeat']        = action_repeat
    action.intern_node_children['action_ref_object']    = action_ref_object
    action.span_children['tag']                         = SpanLeaf()
    action.span_children['has_size_']                   = SpanLeaf()
    action.span_children['has_length_']                 = SpanLeaf()
    action.span_children['has_depth_']                  = SpanLeaf()
    action.span_children['has_width_']                  = SpanLeaf()
    return action


